Quadratic matings and ray connections

A topological mating is a map defined by gluing together the filled Julia sets of two quadratic polynomials. The identifications are visualized and understood by pinching ray-equivalence classes of the formal mating. For postcritically finite polynomials in non-conjugate limbs of the Mandelbrot set, classical results construct the geometric mating from the formal mating. Here families of examples are discussed, such that all ray-equivalence classes are uniformly bounded trees. Thus the topological mating is obtained directly in geometrically finite and infinite cases. On the other hand, renormalization provides examples of unbounded cyclic ray connections, such that the topological mating is not defined on a Hausdorff space. There is an alternative construction of mating, when at least one polynomial is preperiodic: shift the infinite critical value of the other polynomial to a preperiodic point. Taking homotopic rays, it gives simple examples of shared matings. Sequences with unbounded multiplicity of sharing, and slowly growing preperiod and period, are obtained both in the Chebychev family and for Airplane matings. Using preperiodic polynomials with identifications between the two critical orbits, an example of mating discontinuity is described as well.

==> anc/raycon.cpp <==
/* Test program for long ray connections by Wolf Jung 2017.
   See Section 4.3 in "Quadratic matings and ray connections".
   Compile with   g++ -o raycon raycon.cpp
   Run as   ./raycon

   License: This is free software;  you can
   redistribute and / or modify it under the terms of the GNU General
   Public License as published by the Free Software Foundation;  either
   version 3,  or (at your option) any later version.  In short:  there is
   no warranty of any kind;  you must redistribute the source code as well.
*/
#include <iostream>
#include <iomanip>
using namespace std;

typedef  unsigned long long int  mint;

mint maxi(mint a, mint b) { return (a > b ? a : b); }

mint mini(mint a, mint b) { return (a > b ? b : a); }

void swap (mint &a, mint &b)
{ mint c = a; a = b; b = c; }

void order (mint &a, mint &b)
{ if (a <= b) return; mint c = a; a = b; b = c; }

const int mincount = 5, maxcount = 30, minprint = 7, // >= mincount
   minper = 4, maxper = 32, maxsat = 46; // <= 63

int countp[maxcount + 1], counts[maxcount + 1]; int per;
mint D, *K1, *L1, *L2, *K2;

int limb(mint M) // M/D  of period  per  is in  k/r-limb
{  int r; mint M1 = M >> 1, M2 = M + D; M2++; M2 >>= 1;
   for (r = 2; r <= per; r++)
   {  M <<= 1; if (M >= D) M -= D;
      if (M <= M1 || M >= M2) return r;
   }
   return 0;
}

//from Mandel:  n/d  is conjugate to  n0/d . For p = 64 use Mandel:twice().
int conjugate(int p, mint d, mint n0, mint &n)
{  int j, k; n = n0; //3 <= p <= 63, assume n0/d has period p and d = 2^p - 1.
   mint np, u, na, nb, n1; //A is na < np < nb
   if (n & 1LL) { u = 0LL; na = n >> 1; np = na + (d >> 1) + 1LL; nb = np; }
   else { u = 1LL; np = n >> 1; na = np; nb = np + (d >> 1) + 1LL; }
   //Compute preimages of  n/d , such that the preperiodic angle
   // (u + n/d)/2^j  is on the same side  A  or  B  as the periodic  np/d .
   for (j = 2; j <= p; j++)
   {  if (np & 1LL) { np >>= 1; np += d >> 1; np++; } else np >>= 1;
      //Check if the old preperiodic angle is  < n/d , label this by k = 1.
      //Only for p <= 32 :  if (d*u < ((1LL << (j - 1)) - 1LL)*n)
      k = 0; n1 = n >> (p + 1 - j); //first j - 1 digits of p digits
      if (u < n1) k = 1;
      else if (u == n1)
      {  n1 |= (((1LL << (p + 1 - j)) - 1LL) & n) << (j - 1); //swap words
         if (n < n1) k = 1;
      }
      if (k)  { if (na < np && np < nb) u += 1LL << (j - 1); }
      else  { if (np <= na || nb <= np) u += 1LL << (j - 1); }
   }
   n = u; //Preperiod digits of the preimage determine the conjugate angle.
   for (j = 1; j <= p; j++)
   { np <<= 1; if (np >= d) np -= d; if (np == u) break; }
   if (j >= p) return p;
   while (1) { k = p % j; if (!k) break; p = j; j = k; }
   return j; //gcd of former j and p is period of characteristic point.
}

void outputp(mint M1, mint M2, mint M3, mint M4, int length)
{  if (length < mincount) return; int i;
   if (!(length & 1)) { swap(M1, M3); swap(M2, M4); }
   for (i = 1; i < per; i++)
      if (maxi(K1[i], L1[i]) >= M3 && mini(K1[i], L1[i]) <= M4) return;
   if ((i = limb(M1)) == limb(M3)
      && maxi(M1, M3) - mini(M1, M3) <= D/((1ULL << i) - 1ULL)) return;
   //{ cout << "conjugate limbs primitive "<< M1 <<' '<< M3 << endl; return; }
   countp[length] ++; if (length < minprint) return;
   cout << setw(2) << length << "  prim  {" << M1 << ", " << M2 << "}  u  {"
        << D - M4 << ", " << D - M3 << '}' << endl;
}

void outputs(mint M1, mint M2, mint M3, mint M4, int length)
{  if (length < mincount) return; int i;
   if (length & 2) { swap(M1, M3); swap(M2, M4); }
   if ((i = limb(M1)) == limb(M3)
      && maxi(M1, M3) - mini(M1, M3) <= D/((1ULL << i) - 1ULL)) return;
   //{ cout << "conjugate limbs satellite "<< M1 <<' '<< M3 << endl; return; }
   counts[length] ++; if (length < minprint) return;
   cout << setw(2) << length << "  satl  {" << M1 << ", " << M2 << "}  u  {"
        << D - M4 << ", " << D - M3 << '}' << endl;
}

/*
The basic idea of the following algorithms is:  compute conjugate angles for
iterates of a characteristic angle,  check if the upper component can or must
be updated.  To avoid overcounting,  it is checked that there is no compatible
continuation on the other side of the starting point.  The same procedure
could be used for connections with a satellite cycle,  stopping at the latter
and doubling the length,  but we shall start at satellite cycles instead.
Note that checking for conjugate limbs is done after finding a long connection,
but the other precautions seems to be enough to prevent infinite loops.
*/

void nextp(mint M1, mint M2, mint M3, mint M4, mint N, int length)
{  length++; int i, j, goon = 0; mint NN, Mnew1, Mnew2;
   for (i = 1; i < per; i++)
   {  N <<= 1; if (N >= D) N -= D; if (conjugate(per, D, N, NN) <per) continue;
      Mnew1 = mini(N, NN); Mnew2= maxi(N, NN);
      if (Mnew1 >= M2 || Mnew2 <= M1) continue;
      if (Mnew1 < M1) { Mnew1 = M1; Mnew2 = M2; }
      else if (!(length & 1)) for (j = 1; j < per; j++)
         if (maxi(K1[j], L1[j]) >= Mnew2 && mini(K1[j], L1[j]) <= Mnew1)
         { Mnew1 = 0ULL; break; }
      if (!Mnew1) continue;
      goon++; nextp(M3, M4, Mnew1, Mnew2, NN, length);
   }
   if (!goon && length >= mincount) outputp(M1, M2, M3, M4, length);
}

void nexts(mint M1, mint M2, mint M3, mint M4, mint N, int length)
{  length++; int i, goon = 0; mint NN, Mnew1, Mnew2;
   for (i = 1; i < per; i++)
   {  N <<= 1; if (N >= D) N -= D;
      if (conjugate(per, D, N, NN) < per) continue;
      Mnew1 = mini(N, NN); Mnew2= maxi(N, NN);
      if (Mnew1 >= M2 || Mnew2 <= M1) continue;
      if (Mnew1 < M1) { Mnew1 = M1; Mnew2 = M2; }
      goon++; nexts(M3, M4, Mnew1, Mnew2, NN, length);
   }
   if (!goon && 2*length >= mincount) outputs(M1, M2, M3, M4, 2*length);
}

void display(mint M1, mint M2, mint M3, mint M4)//one cplx.conj.; global per, D
{  if (M2 >= M3 && M1 <= M4) return;
   cout << "\nThe formal mating  P u Q  given by the angles\n"
      << M1 << '/' << D << " , " << M2 << '/' << D << "  of  P  and  "
      << M3 << '/' << D << " , " << M4 << '/' << D << "  of  Q conjugate\n"
      << "has a ray connection through cycles of the following components:\n";
   int i, s; mint M = M1, N, NN;
   for (;;) //find endpoint
   {  N = M;
      for (i = 1; i < per; i++)
      {  N <<= 1; if (N >= D) N -= D; conjugate(per, D, N, NN);
         if (min(N, NN) > M4 || maxi(N, NN) < M3) NN = 0ULL; else break;
      }
      swap(M1, M3); swap(M2, M4);
      if (NN) M = NN; else { if (M & 1ULL) M += D; M >>= 1; break; }
   }
   for (;;) //start again at endpoint
   {  N = M;
      for (i = 1; i < per; i++)
      {  N <<= 1; if (N >= D) N -= D; s = conjugate(per, D, N, M);
         if (min(N, M) > M4 || maxi(N, M) < M3) M = 0ULL; else break;
      }
      swap(M1, M3); swap(M2, M4); if (!M) break;
      cout << N << '/' << D << " , " << M << '/' << D;
      if (s < per) cout << "   satellite from period " << s << endl;
      else cout << "   primitive of period " << per << endl;
   }
   cout << "Note that angle pairs are ordered according to the connection\n"
        << "of cycles.  To verify this ray connection,  you may:\n"
        << "* Check that the second angle of each component is iterated\n"
        << "  to the first angle of the following component;\n"
        << "* Check that each component is before  P  or  Q conjugate;\n"
        << "* Check that each pair of angles defines one component, e.g.,\n"
        << "using the command  ray-to-point  of  Mandel ." << endl;
}

int main()
{  int i, s, halfper; mint halfD, N0, N, N2, M1, M2, *S, *J1, *J2;
   L1 = new mint[maxper]; L2 = new mint[maxper];
   K1 = new mint[maxper]; K2 = new mint[maxper];
   J1 = new mint[maxper]; J2 = new mint[maxper]; cout
<< "\nCount and display unordered pairs of hyperbolic polynomials,\n"
<< "such that the formal mating has a maximal ray connection.\n"
<< "Enter 0 to display an individual connection,  or a negative period\n"
<< "to consider only connections with a 1/2-satellite component.\n";
for (;;)
{  cout << setw(1) << "\nEnter the period,  "
        << minper << " <= +- p <= " << maxper << ",  or 0,  or hit ^C : ";
   cin >> per; if (cin.fail() || per > maxper || per < -maxsat) break;
   if (per < minper && per > -minper)
   {  cout << "\nDisplay a p-periodic ray connection for the formal mating\n"
      << "of  {N1/D , N2/D}  and  {N3/D , N4/D}  with  D = 2^p - 1 .\n"
      << "Enter  "<<minper<<" <= p <= 63  and  N1  and  N3 , separated with\n"
      << "blanks or Returns : ";
      cin >> per; if (cin.fail() || per < minper || per > 63) continue;
      cin >> N0 >> N2; if (cin.fail()) continue;
      D = 1ULL; D <<= per; D--; M1 = N0; M2 = N2; N = 0ULL;
      if (maxi(N0, N2) >= D) continue;
      for (i = 1; i < per; i++)
      {  M1 <<= 1; if (M1 >= D) M1 -= D; if (M1 == N0) { N = 1ULL; break; }
         M2 <<= 1; if (M2 >= D) M2 -= D; if (M2 == N2) { N = 1ULL; break; }
      }
      if (N) continue;
      s = conjugate(per, D, N0, M1);
      if (conjugate(per, D, N2, M2) < per && s < per) continue;
      display(mini(N0, M1), maxi(N0, M1),
         D - maxi(N2, M2), D - mini(N2, M2)); continue;
   }
   if (per < 0) { per = -per; halfper = per/2; if (per & 1) continue; }
   else halfper = per;
   D = 1ULL; D <<= halfper; D--; halfD = D;
   if (halfper < per) D *= (D + 2ULL);
   cout << "Denominator  " << D << endl;
   for (i = mincount; i <= maxcount; i++) { countp[i] = 0; counts[i] = 0; }
   //for (N0 = (9ULL*halfD)/20ULL; N0 <= halfD >> 1; N0 += 2ULL)
   //for (N0 = halfD/5ULL; N0 <= halfD >> 2; N0 += 2ULL)
   //for (N0 = (21ULL*halfD)/100ULL; N0 <= (23ULL*halfD)/100ULL; N0 += 2ULL)
   //for (N0 = (5ULL*halfD)/11ULL; N0 <= (7ULL*halfD)/11ULL; N0 += 2ULL)
   //for (N0 = halfD >> 1; N0 >= halfD/3ULL; N0 --)
   for (N0 = 1ULL; N0 <= (halfD << 1)/3ULL; N0 += 2ULL)
   {  N = N0; s = 0;
      for (i = 1; i < halfper; i++) //halfper <= 63,  for 64 use Mandel;twice()
      {  N <<= 1; if (N >= halfD) N -= halfD; if (N == N0) { s = 1; break;}
         L1[i] = N;
      }
      if (s) continue; s = conjugate(halfper, halfD, N0, N2); N = N2;
      if (N0 > (halfD >> 1) && N0 != halfD - N2) continue; //only real
      if (halfper < per)
      {  M1 = (mini(N0, N2) << halfper) | maxi(N0, N2);
         M2 = (maxi(N0, N2) << halfper) | mini(N0, N2); N = M2;
         for (i = 1; i < per; i++)
         {  N <<= 1; if (N >= D) N -= D; if (N == M1) continue;
            if (conjugate(per, D, N, N2) < per) continue;
            if (M1 == D - M2 && N2 < M2) continue; //real only one of cmpl conj
            nexts(M1, M2, mini(N, N2), maxi(N, N2), N2, 1);
         }
         continue;
      }
      if (s < per)
      {  M1 = mini(N0, N2); M2 = maxi(N0, N2);
         for (i = 1; i < per; i++)
         {  if (L1[i] == N || conjugate(per, D, L1[i], N2) < per) continue;
            if (M1 == D - M2 && N2 < M2) continue; //real only one of cmpl conj
            nexts(M1, M2, mini(N2, L1[i]), maxi(N2, L1[i]), N2, 1);
         }
         continue;
      }
      M1 = mini(N0, N2); M2 = maxi(N0, N2); //primitve-only connections
      for (i = 1; i < per; i++)
      {  N <<= 1; if (N >= D) N -= D; L2[i] = N;
         s = conjugate(per, D, N, N2); K2[i] = N2;
         if (s < per || (M1 == D - M2 && N2 < M2)) J2[i] = 0ULL;
         else J2[i] = N2; 
         s = conjugate(per, D, L1[i], N2); K1[i] = N2;
         if (s < per || (M1 == D - M2 && N2 < M2)) J1[i] = 0ULL;
         else J1[i] =N2;
      }
      //try to continue from  K2[i] , check is ending at  K1[i]
      for (s = 1; s >= 0; s--)
      {  for (i = 1; i < per; i++)
         {  if (!J2[i]) continue;
            nextp(M1, M2, mini(L2[i], K2[i]), maxi(L2[i], K2[i]), K2[i], 2);
         }
         S = K1; K1 = K2; K2 =S; S = L1; L1 = L2; L2 =S; S = J1; J1 = J2; J2=S;
      }
   }
   s = 1; cout << '\n';
   for (i = mincount; i <= maxcount; i++) if (countp[i] || counts[i])
   {  s = 0; cout << setw(3) << countp[i] << "  +  " << setw(3) << 
      (counts[i] << 1) << "  times length  " << setw(2) << i << '\n';
   }
   if (s) cout
      << "Found no ray connection of length >= " << mincount
      << " for period " << per << " ." << endl;
   else
   {  if (halfper < per) cout << "only 1/2-satellite connections of period ";
      else cout << "primitive and satellite connections of period ";
      cout << setw(2) << per << " ." << endl;
      if (halfper == per) cout
      << "Note that unordered pairs come with a complex conjugate;  for\n"
      << "primitive connections,  either both are displayed,  or one is\n"
      << "listed twice.  However,  the count shall be accurate in any case."
      << endl;
   }
}
return 0;
}
/*
Note that primitive connections of even length have both endpoints on the
same vein,  which may be on either side of the other vein.  To avoid many
different cases for the results,  every type of connection is found twice:
take all odd primitive angles from 0 to 1/2 not landing on the real axis
and search on both sides,  plus all odd primitive angles from 1/3 to 2/3
landing on the real axis and search on one side. To find half of the
satellite connections,  search on both sides for centers in the upper
halfplane and on one side for centers on the real axis.*/

